A concise 40 T pulse magnet for condensed matter experiments

There is a growing interest in using pulsed high magnetic field as a controlling parameter of physical phenomena in various scientific disciplines, such as condensed matter physics, particle physics, plasma physics, chemistry and biological studies. We devised a concise and portable pulsed magnetic field generator that produces a 40 T field with a pulse duration of 2 ms. It is assembled using only off-the-shelf components and a homemade coil that leverages small computers, Raspberry Pi, and Python codes. It allows for straightforward modification for general purposes. As working examples, we show representative applications in condensed matter experiments of magnetoresistance, magnetization, and magnetostriction measurements for graphite, NdNi$_{2}$P$_{2}$, and NdCo$_{2}$P$_{2}$, respectively, with the maximum magnetic field of 41 T and the lowest temperature of 4.2 K.

==> codes/control_main_v4_backup.py <==
from tkinter import *
from tkinter import ttk
import RPi.GPIO as GPIO 
import time
import dac10v
import adc


# # # # # # # # # # # # # # 
#
#   GUI level settings
#
# # # # # # # # # # # # # # 

title_level = 0
# trg_level = 1
hvps_level = 2
hvps2_level = 3
vread_level = 4
control_level = 5
auto_control_level = 6
exit_level = 7
logo_level = 8

waitasec = 0.1


# # # # # # # # # # # # # # 
#
#   Initiallization
#
# # # # # # # # # # # # # # 


hvps = 0
dac10v.sethvps(hvps)
# dac10v.settrg(10)


#GPIO initial set up
gpio_relay = [4, 17, 27, 22]
GPIO.setmode(GPIO.BCM)
# for i in range(4):
#     GPIO.cleanup(gpio_relay[i])
for i in range(4):
    GPIO.setup(gpio_relay[i], GPIO.OUT)
    GPIO.output(gpio_relay[i], 0)
    





#tk initial set up
root = Tk()
root.title('PiMag Controll')

# Frame
frame1 = ttk.Frame(root, padding=(30))
frame1.grid()


# # # # # # # # # # # # # # 
#
#   Title and logo
#
# # # # # # # # # # # # # # 

img = PhotoImage(file = "logo2.png")
title_label = ttk.Label(frame1
                       , padding=(24)
                       , text = 'Pi-MAG: a Portable 40 T generator'
 #                      , text = 'Pi-TOP: a Table-top 20 T generator'
                       , font = ('San-Serif', '40', 'bold'))
logo_label = ttk.Label(frame1
                        , image = img
                        )
title_label.grid(row = title_level, column = 0, columnspan = 4)

#Font style for Button and CheckButton
style = ttk.Style()
style.configure('TButton', font = ('', 24))
style.configure('TCheckbutton', font = ('', 24))



# # # # # # # # # # # # # # 
#
#   HVPS (charger) related parts
#
# # # # # # # # # # # # # # 



# HVPS setting
hvps_var = StringVar(value = '0')
def hvps_set():
    global hvps
    hvps = hvps_var.get()
    dac10v.sethvps(hvps)
    hvps = str(float(hvps))
    hvps_label1['text'] = hvps
    
def p100():
    global hvps
    hvps = float(hvps)
    if hvps < 1910:
        hvps = hvps + 100
        hvps_entry.delete(0, END)
        hvps_entry.insert(0, hvps)
def m100():
    global hvps
    hvps = float(hvps)
    if hvps > 90:
        hvps = hvps - 100
        hvps_entry.delete(0, END)
        hvps_entry.insert(0, hvps)
def p10():
    global hvps
    hvps = float(hvps)
    if hvps < 2000:
        hvps = hvps + 10
        hvps_entry.delete(0, END)
        hvps_entry.insert(0, hvps)
def m10():
    global hvps
    hvps = float(hvps)
    if hvps > 0:
        hvps = hvps - 10
        hvps_entry.delete(0, END)
        hvps_entry.insert(0, hvps) 
#     print('set to ' + hvps + ' V.') 

hvps_label = ttk.Label(frame1
                       , padding=(20)
                       , text = 'HVPS (0 ~ 2000 V):'
                       , font = ('default', '24')
                       )
hvps_entry = ttk.Entry(frame1
                       , textvariable = hvps_var
                       , width = 6
                       , font = ('default', '24')
                       )
hvps_label1 = ttk.Label(frame1
                        , padding=(20)
                        , text = '0'
                        , font = ('default', '24')
                        )
hvps_label2 = ttk.Label(frame1
                        , padding=(20)
                        , text = 'V is set.'
                       , font = ('default', '24')
                        )
set_btn = ttk.Button(frame1
                     , padding=(20)
                     , text = 'Set'
                     , command = hvps_set)

p100_btn = ttk.Button(frame1
                     , padding=(20)
                     , text = '+100'
                     , command = p100)

m100_btn = ttk.Button(frame1
                     , padding=(20)
                     , text = '-100'
                     , command = m100)
p10_btn = ttk.Button(frame1
                     , padding=(20)
                     , text = '+10'
                     , command = p10)
m10_btn = ttk.Button(frame1
                     , padding=(20)
                     , text = '-10'
                     , command = m10)

# layout
hvps_label.grid(row = hvps_level
                , column = 0)
hvps_entry.grid(row = hvps_level
                , column = 1)
set_btn.grid(row = hvps_level
             , column = 2)
hvps_label1.grid(row = hvps_level
                 , column = 3)
hvps_label2.grid(row = hvps_level
                 , column = 4)

p100_btn.grid(row = hvps2_level
              , column = 0)
p10_btn.grid(row = hvps2_level
             , column = 1)
m10_btn.grid(row = hvps2_level
             , column = 2)
m100_btn.grid(row = hvps2_level
              , column = 3)



# # # # # # # # # # # # # # 
#
#   High voltage meter
#
# # # # # # # # # # # # # # 




# vread setting
vread = 0
def vreadf():
    global vread
    vread = round(adc.readadc() * 1000, 2)
    vread_label1['text'] = vread
    vread_label1.after(300, vreadf)

vread_label = ttk.Label(frame1
                        , padding=(20)
                        , text = 'vread (0 ~ 2000 V):'
                        , font = ('default', '24')
                        )
vread_label1 = ttk.Label(frame1
                         , padding=(30)
                         , text = '0'
                         , font = ('default', '54')
                         )
vread_label2 = ttk.Label(frame1
                         , padding=(20)
                         , text = 'V'
                         , font = ('default', '24')
                         )

# layout
vread_label.grid(row = vread_level
                 , column = 0)
vread_label1.grid(row =  vread_level
                  , column = 1
                  , columnspan = 2)
vread_label2.grid(row =  vread_level
                  , column = 3)




# # # # # # # # # # # # # # 
#
#   Control (Elemental)
#
# # # # # # # # # # # # # # 



# Checkbutton 1
v1 = BooleanVar()
v1.set(0) # 初期化
cb1 = ttk.Checkbutton(frame1
                      , padding = (40)
                      , text = 'Dump Open'
                      , variable = v1
                      , command = lambda: GPIO.output(gpio_relay[0]
                                                    , v1.get()
                                                    )
                      )

# Checkbutton 2
v2 = BooleanVar()
v2.set(0) # 初期化
cb2 = ttk.Checkbutton(frame1
                      , padding = (40)
                      , text = 'HVPS Close'
                      , variable = v2
                      , command = lambda: GPIO.output(gpio_relay[1]
                                                    , v2.get()
                                                    )
                      )

# Checkbutton 3
v3 = BooleanVar()
v3.set(0) # 初期化
cb3 = ttk.Checkbutton(frame1
                      , padding = (40)
                      , text = 'HVPS Start'
                      , variable = v3
                      , command = lambda: GPIO.output(gpio_relay[2]
                                                   , v3.get()
                                                   )
                      )

# Checkbutton 4
v4 = BooleanVar()
v4.set(0) # 初期化
cb4 = ttk.Checkbutton(frame1
                      , padding = (40)
                      , text = 'TRG Ready'
                      , variable = v4
                      , command = lambda: GPIO.output(gpio_relay[3]
                                                    , v4.get()
                                                    )
                      )

exit_button = ttk.Button(frame1
                         , padding = (50)
                         , text = 'Exit'
                         , command = lambda: [dac10v.sethvps(0)
#                                             , dac10v.settrg(0)
                                            , time.sleep(1)
                                            , root.quit()
                                            , root.destroy()
                                            ]
                         )

reset_button = ttk.Button(frame1
                          , padding = (50)
                          ,text = 'Emergency STOP (RESET)'
                          ,command = lambda: [reset()]
                          )


# Layout

cb1.grid(row = control_level, column=0)
cb2.grid(row = control_level, column=1)
cb3.grid(row = control_level, column=2)
cb4.grid(row = control_level, column=3)
reset_button.grid(row = exit_level, column=1, columnspan = 1)
exit_button.grid(row = exit_level, column=0, columnspan = 1)
logo_label.grid(row = exit_level, column = 3, columnspan = 2)


# # # # # # # # # # # # # # 
#
#   Control (Automatic)
#
# # # # # # # # # # # # # # 


auto_charge = ttk.Button(
    frame1, padding=(50),
    text='auto Start Charge', 
    command=lambda: [message_charging_set(),
                     time.sleep(waitasec),
                     GPIO.output(gpio_relay[0], 1), v1.set(1),
                     time.sleep(waitasec),
                     GPIO.output(gpio_relay[1], 1), v2.set(1),
                     time.sleep(waitasec),
                     GPIO.output(gpio_relay[2], 1), v3.set(1),
                     time.sleep(waitasec),
                     stopcharge(),
                     trgwait()
                     ]
)



auto_charge_label = ttk.Label(frame1
                              , padding=(50)
                              , text = 'Before charging'
                              , font = ('default', '32', 'bold')
                              )
# Layout
auto_charge.grid(row = auto_control_level, column=0, columnspan = 1)
auto_charge_label.grid(row = auto_control_level, column=1, columnspan = 4)



# # # # # # # # # # # # # # 
#
#   Definition of logic functions
#
# # # # # # # # # # # # # # 

def stopcharge():
    global id
    global charged
    charged = 0
    id = root.after(300, stopcharge)
    if vread > float(hvps) * 0.98 and vread > 10:
        message_beforshot_set()
        time.sleep(0.5)
        GPIO.output(gpio_relay[1], 0)
        v2.set(0)
        time.sleep(waitasec)
        GPIO.output(gpio_relay[2], 0)
        v3.set(0)
        time.sleep(0.5)
        GPIO.output(gpio_relay[3], 1)
        v4.set(1)
        charged = 1
        root.after_cancel(id)
#     print(vread)
    
def trgwait():
    global charged
    global idd
    idd = root.after(300, trgwait)
    if charged == 1 and vread < float(hvps) * 0.1:
        reset()
        message_aftershot_set()
        charged = 0
        root.after_cancel(idd)


def reset():
    root.after_cancel(idd)
    GPIO.output(gpio_relay[0], 0)
    v1.set(0)
    time.sleep(waitasec)
    GPIO.output(gpio_relay[1], 0)
    v2.set(0)
    time.sleep(waitasec)
    GPIO.output(gpio_relay[2], 0)
    v3.set(0)
    time.sleep(waitasec)
    GPIO.output(gpio_relay[3], 0)
    v4.set(0)
    time.sleep(waitasec)
    message_default_set()

def message_charging_set():
    auto_charge_label['text'] = 'Charging !!'
def message_beforshot_set():
    auto_charge_label['text'] = 'Waiting for a trigger !!'
def message_default_set():
    auto_charge_label['text'] = 'Before charging.'
def message_aftershot_set():
    auto_charge_label['text'] = 'You made a shot !'


# # # # # # # # # # # # # # 
#
#   Main body of the program
#
# # # # # # # # # # # # # # 


vreadf()

root.mainloop()
    
for i in range(4):
    GPIO.cleanup(gpio_relay[i])

==> codes/gui_basic.py <==
import tkinter as tk
  
root = tk.Tk()
root.title('pi-mag')
name_var = tk.StringVar()
 
def vset():
    name = name_var.get()
    name = str(float(name))
    result1_label['text'] = name
    print('Set to ' + name + ' kV')
     
name_label = tk.Label(root, text = 'input')
name_entry = tk.Entry(root,textvariable = name_var, width = 4)
result1_label = tk.Label(root, text = '0')
result2_label = tk.Label(root, text = ' kV is set.')

sub_btn = tk.Button(root,text = 'Set', command = vset)

name_label.grid(row = 0, column = 0)
result1_label.grid(row = 1, column = 1)
result2_label.grid(row = 1, column = 2)
name_entry.grid(row = 0, column = 1)
sub_btn.grid(row = 0, column = 2)

root.mainloop()

==> codes/int.py <==
import numpy as np
from scipy.integrate import cumulative_trapezoid
import matplotlib.pyplot as plt

# pickup coil
diameter = 4e-3
turns = 4
s_eff = (diameter / 2) ** 2 * np.pi * turns
# load data
dat = np.loadtxt('data.csv').T
dat_t = dat[0]
dat_v = dat[1]
dl = len(dat_v)
# evaluation of the background
bg = np.average(dat_v[0 :round(dl * 0.1)])
# numerical integration
dat_b = cumulative_trapezoid(dat_v - bg, dat_t, initial = 0) * s_eff 
# save data
np.savetxt('data_b.csv', dat_b)
# plot data
plt.plot(dat_t * 1000, dat_b)
plt.xlabel('time (ms)')
plt.ylabel('$B$ (T)')

==> codes/pulsemagnet_simulation_backup.py <==
# ### Pulse magnet simulator v0.1 

# by A. Ikeda (UEC-Tokyo, 30 April 2022)
# references
# Example program (3) in https://qiita.com/sci_Haru/items/b8d5c9cfe64c4366630a
# A program for iGor pro, Master thesis, Takeshi Nakamura, Y. H. Matsuda lab., Univ. of Tokyo (2010)
# Pulse magnet for high field generation, N. Miura (2008)

import numpy as np
import matplotlib.pyplot as plt
# %matplotlib inline 
# %matplotlib tk 

#### matplotlib settings ####
config = {
    'lines.linewidth':1.5,
    'xtick.direction': 'in',
    'ytick.direction': 'in',
    'font.sans-serif': ['Helvetica', 'Arial'],
    'figure.dpi': 200,
}
plt.rcParams.update(config)

# # # # # # # # # # # # # 
#                       #
#   Input parameters    #
#                       #
# # # # # # # # # # # # # 

wire = 1 # wire diameter (mm)
wire_cover = 0.033 # wire insulation (mm)
n = 16 # windings
m = 10 # layer
bore = 10 #inner diameter (mm)

# resitivity is resty = resty1 * tp + resty0
resty0 = 5 * 1e-10 # (ohm m)
resty1 = 6.5 * 1e-11 # (ohm m / T)
T_D = 343 # (K) Debye temperature of Cu 

cap_single = 800 * 1e-6 #(F)
cap_num = 3
cap = cap_single * cap_num #(F)
v0 = 2000 #(V)
q0 = v0 * cap #(C)
tp0 = 78 #(Kelvin)

t0 = 0.0 # when simulation starts
t1 = 20e-3 # when simulation ends
del_t = 5e-6 # time div


F_t = 0 #thickness of the flange
z = 0 # position of magnetic field measurement (mm)
R_r = 0 #residual resistance (mΩ)
L_r = 2.5 #residual L (μH)


# # # # # # # # # # # # # # #  
#                           #
#   Processing parameters   #
#                           #
# # # # # # # # # # # # # # # 


# inner radii (m)
r1 = (bore * 1e-3) / 2 
# outer radii (m) 
r2 = m * (wire + wire_cover * 2) * 1e-3 + r1 
# outer diameter (mm) 
c_r = r2 * 2 * 1e3 
# half height of coil
l1 = (wire + wire_cover * 2) * 1e-3 * n / 2 
# height of coil
coil_length = l1 * 2 * 1e3 

alpha = r2 / r1 # alpha
beta = l1 / r1 # beta
mu0 = 4 * np.pi * 1e-7 # permitivity

# Nagaoka's constant
K = (1 + 0.225 * (alpha + 1) / beta + 0.64 * (alpha - 1) / (alpha + 1) + 0.42 * (alpha - 1) / beta) ** -1
# L Inductance of the coil (H)
L = mu0 * np.pi / 8 * r1 * (alpha + 1) ** 2 / beta * (n * m) ** 2 * K + L_r * 1e-6

# Crosssection of wire
S = (wire * 1e-3 / 2) ** 2 * np.pi 
#length of wire
l_length = 0 
for m0 in np.arange(m): 
    l_length += 2 * np.pi * n * (r1 + (m0 + 1 / 2) * (wire + wire_cover * 2) * 1e-3)

# Position of B-sensor from the field center in the z axis (m)
z0 = z * 1e-3 
#total mol of wire
R_const = 8.31447 #J/K mol, 　Gas Constant
density = 8920 * 1e3 # Density of Copper g/m3
mol = density * l_length * S / 63.536 

# # # # # # # # # # # # # # #  
#                           #
#       Calculations        #
#                           #
# # # # # # # # # # # # # # # 

# Definition of functions

def resty(tp):
    return resty0 + tp * resty1 

def r(tp):
    return resty(tp) * l_length / S

def f(q, i, tp, t):
    return -q / cap -r(tp) * i

def debye(x):
    return x ** 4 * np.exp(x) / (np.exp(x) - 1) ** 2

qpoints = np.array([])
ipoints = np.array([])
tppoints = np.array([])
tpoints = np.arange(t0, t1, del_t)


i0 = 0.0 #(A)
q, i, tp = q0, i0, tp0

# heat capacity calculation using Debye model

def hcap(tx):
    x0 = np.arange(1e-3, T_D / tx, 1e-3)
    return 9 * R_const * (tx / T_D) ** 3 * np.trapz(debye(x0), x0) * mol

for t in tpoints:
    qpoints = np.append(qpoints, q)
    ipoints = np.append(ipoints, i)
    tppoints = np.append(tppoints, tp)
    
    k1i = f(q, i, tp, t) * del_t / L
    k1q = i * del_t

    k2i = f(q + k1q / 2, i + k1i / 2, tp, t + del_t / 2) * del_t / L
    k2q = (i + k1i / 2) * del_t 

    k3i = f(q + k2q / 2, i + k2i / 2, tp, t + del_t / 2) * del_t / L
    k3q = (i + k2i / 2) * del_t 

    k4i = f(q + k3q, i + k3i, tp, t + del_t ) * del_t / L
    k4q = (i + k3i) * del_t 


    tp += r(tp) * i ** 2 * del_t / hcap(tp)
    i += (k1i + 2 * k2i + 2 * k3i + k4i) / 6
    q += (k1q + 2 * k2q + 2 * k3q + k4q) / 6

    
ipoints = -1 * ipoints
delta = z0 / r1
KBp = (beta + delta) / (alpha - 1) * np.log((alpha + (alpha ** 2 + (beta + delta) ** 2) ** 0.5) / (1 + (1 + (beta + delta) ** 2) ** 0.5))
KBm = (beta - delta) / (alpha - 1) * np.log((alpha + (alpha ** 2 + (beta - delta) ** 2) ** 0.5) / (1 + (1 + (beta - delta) ** 2) ** 0.5))
bf = mu0 * n * m * ipoints /(4 * l1) * (KBp + KBm)


# # # # # # # # # # # # # # # # #  
#                               #
#   save and plot the results   #
#                               #
# # # # # # # # # # # # # # # # #


np.savetxt('out.csv', bf)

maxx = np.argmax(bf)
maxt = round(tpoints[maxx] * 1000, 2)
plsx = np.argmin(np.abs(bf[maxx * 2: maxx * 3])) + maxx * 2
plswid = round(tpoints[plsx] * 1000, 2)


imax = round(ipoints[maxx] / 1000, 1)
vmax = v0
bmax = round(bf[maxx], 1)

imin = round(ipoints[int(plsx * 1.1)] / 1000, 1)
vmin = round(qpoints[int(plsx * 1.1)] / cap, 1)
bmin = round(bf[int(plsx * 1.1)], 1)

tmax = round(tppoints[plsx], 1)
tmin = tp0

efficiency = round(bmax / imax, 1)
tpos1 = maxt * 0.5
tpos2 = maxt * 1.5

llabel = [['$B$ (T)', '$V$ (V)'], ['$I$ (kA)', '$T$ (K)']]
maxs = [[bmax, vmax], [imax, tmax]]
mins = [[bmin, vmin], [imin, tmin]]

fig, axs = plt.subplots(2, 2, figsize = (8, 6), tight_layout = True)
axs[0, 1].plot (tpoints * 1000, qpoints / cap, '.', color = 'red')
axs[0, 1].text(tpos2, vmax * 0.8, f'max: {maxt} ms')
axs[0, 1].text(tpos2, vmax * 0.5, f'pulse: {plswid} ms')
axs[1, 0].plot (tpoints * 1000, ipoints / 1000, '.', color = 'blue')
axs[1, 0].text(tpos1, imax * 0.1, f'I_max: {imax} kA')
axs[0, 0].plot (tpoints * 1000, bf, '.', color = 'green')
axs[0, 0].text(tpos1, bmax * 0.4, f'B_max: {bmax} T')
axs[0, 0].text(tpos1, bmax * 0.1, f'Efficiency: {efficiency} T/kA')
axs[1, 1].plot (tpoints * 1000, tppoints, '.', color = 'black')
axs[1, 1].text(tpos2, tmin * 0.9, f'T_max: {tmax} K')

for i in range(2):
    for j in range(2):
        axs[i, j].set_xlabel('$t$ (ms)', fontsize = 12)
        axs[i, j].set_ylabel(llabel[i][j], fontsize = 12)
        axs[i, j].set_ylim(mins[i][j] - abs(mins[i][j]) * 0.2, maxs[i][j] * 1.2)
        axs[i, j].set_xlim(-0.1, plswid * 1.1)

fig.suptitle('Pulse magnet simulator')
plt.tight_layout()
plt.savefig('fig.pdf')
plt.show()

#### print ####

print('---Inputs---')
print(f'coil_height is {round(coil_length, 1)} mm.')
print(f'coil_diameter is {round(c_r, 1)} mm.')
print(f'bore is {round(bore, 1)} mm.')

print(f'L is {round(L * 1e6, 1)} μH.')
print(f'(L_res is {round(L_r, 1)} μH.)')
print(f'C is {round(cap * 1e6, 1)} μF.')
print(f'V_0 is {round(v0, 1)} V.')
# print(f'L_res is {round(L_res, 1)} μH.')
print(f'R_res is {round(R_r, 1)} mΩ.')

print('\n---Results---')
print(f'Total length of magnet wire is {round(l_length, 1)} m.')
print(f'I_max is {round(np.amax(ipoints))} A.')
print(f'B_max is {round(np.amax(bf), 1)} T.')
print(f'T_ini is {round(tp0, 1)} K.')
print(f'T_end is {round(tp, 1)} K.')
print(f'R_ini is {round(r(tp0) * 1000, 1)} mohm.')
print(f'R_end is {round(r(tp) * 1000, 1)} mohm.')
print(f'C_v  is {round(hcap(tp), 1)} J/K')
print(f'E_tot  is {round(cap * v0 ** 2 / 2)} J')


#### print ####




